Rethinking Memorization Mitigation in Diffusion Models: Reinforcing Text Conditioning

Text-to-image diffusion models have achieved remarkable progress in image synthesis, yet can exhibit memorization by closely reproducing individual training examples. Effective mitigation must preserve useful prompt information to guide alternative depictions. We introduce a training-free method that redistributes cross-attention with Gaussian smoothing before reinforcing content-token contributions and attenuating padding contributions, without additional denoiser evaluations. With this intervention, stronger content conditioning can improve prompt alignment at comparable training-image similarity. A local analysis identifies when reinforcement preserves shared value information while redistribution reduces localized attention mass. On Stable Diffusion v1.4 and v2.0, all evaluated smoothing widths lie on the empirical Pareto frontiers for training-image similarity versus both prompt alignment and image preference. A configuration selected on Stable Diffusion reduces template reproduction in DeepFloyd IF without further tuning. These findings support jointly controlling conditioning allocation and strength to generate prompt-consistent alternatives.

==> anc/README.txt <==
Research materials accompanying the manuscript

theory/: Numerical verification scripts and recorded results for Appendix A. The scripts use NumPy; transport_lp_crosscheck.py additionally uses SciPy. Run each script from this directory or its own theory directory.

figures/source/ and data/: Original content-gain and padding-gain plots, digitized coordinates, and calibration details supporting Figures 4(a,b) and 7. The digitization tolerances describe reading precision, not statistical confidence intervals.


==> anc/data/content_gain_digitized.csv <==
metric,gain,estimated_value,marker_x_px,marker_y_px,digitization_allowance_plus_minus,source,provenance
clip,1,0.2434,113.0,292.5,0.00026,Figure7_b.png,digitized_from_plot_not_raw_measurement
clip,1.2,0.2596,176.0,168.0,0.00026,Figure7_b.png,digitized_from_plot_not_raw_measurement
clip,1.4,0.2632,239.0,140.5,0.00026,Figure7_b.png,digitized_from_plot_not_raw_measurement
clip,1.6,0.2671,302.0,110.5,0.00026,Figure7_b.png,digitized_from_plot_not_raw_measurement
clip,1.8,0.2714,365.0,77.5,0.00026,Figure7_b.png,digitized_from_plot_not_raw_measurement
clip,2,0.2732,427.0,63.5,0.00026,Figure7_b.png,digitized_from_plot_not_raw_measurement
sscd,1,0.2272,104.0,114.5,0.00078,Figure7_c.png,digitized_from_plot_not_raw_measurement
sscd,1.2,0.2615,137.0,26.5,0.00078,Figure7_c.png,digitized_from_plot_not_raw_measurement
sscd,1.4,0.2615,170.0,26.5,0.00078,Figure7_c.png,digitized_from_plot_not_raw_measurement
sscd,1.6,0.2582,204.0,35.0,0.00078,Figure7_c.png,digitized_from_plot_not_raw_measurement
sscd,1.8,0.2517,237.0,51.5,0.00078,Figure7_c.png,digitized_from_plot_not_raw_measurement
sscd,2,0.2268,270.0,115.5,0.00078,Figure7_c.png,digitized_from_plot_not_raw_measurement
sscd,2.2,0.2155,303.0,144.5,0.00078,Figure7_c.png,digitized_from_plot_not_raw_measurement
sscd,2.4,0.2073,337.0,165.5,0.00078,Figure7_c.png,digitized_from_plot_not_raw_measurement
sscd,2.6,0.1874,370.0,216.5,0.00078,Figure7_c.png,digitized_from_plot_not_raw_measurement
sscd,2.8,0.1695,403.0,262.5,0.00078,Figure7_c.png,digitized_from_plot_not_raw_measurement
sscd,3,0.1558,436.0,297.5,0.00078,Figure7_c.png,digitized_from_plot_not_raw_measurement


==> anc/figures/source/content_gain_digitization.json <==
{
  "clip": {
    "source": "Figure7_b.png",
    "sha256": "b3309c534df89bd44e91d015aeff2e960856aa97cced4eee878509f39d4fe12f",
    "image_size_px": [
      468,
      373
    ],
    "y_calibration_pixel_value": [
      [
        88,
        0.27
      ],
      [
        165,
        0.26
      ]
    ],
    "linear_y_value": {
      "slope": -0.00012987012987012992,
      "intercept": 0.2814285714285716
    },
    "marker_centers_px": [
      [
        113.0,
        292.5
      ],
      [
        176.0,
        168.0
      ],
      [
        239.0,
        140.5
      ],
      [
        302.0,
        110.5
      ],
      [
        365.0,
        77.5
      ],
      [
        427.0,
        63.5
      ]
    ],
    "source_pixel_allowance": 2,
    "note": "Allowance is image digitization precision, not a statistical confidence interval."
  },
  "sscd": {
    "source": "Figure7_c.png",
    "sha256": "9009caa84b25f019d8970deb3126649e1e7a7caeb2539ea5023b891db3bf29b4",
    "image_size_px": [
      468,
      367
    ],
    "y_calibration_pixel_value": [
      [
        30,
        0.26
      ],
      [
        82,
        0.24
      ],
      [
        133,
        0.22
      ],
      [
        184,
        0.2
      ]
    ],
    "linear_y_value": {
      "slope": -0.0003898546594471353,
      "intercept": 0.2718119122257051
    },
    "marker_centers_px": [
      [
        104.0,
        114.5
      ],
      [
        137.0,
        26.5
      ],
      [
        170.0,
        26.5
      ],
      [
        204.0,
        35.0
      ],
      [
        237.0,
        51.5
      ],
      [
        270.0,
        115.5
      ],
      [
        303.0,
        144.5
      ],
      [
        337.0,
        165.5
      ],
      [
        370.0,
        216.5
      ],
      [
        403.0,
        262.5
      ],
      [
        436.0,
        297.5
      ]
    ],
    "source_pixel_allowance": 2,
    "note": "Allowance is image digitization precision, not a statistical confidence interval."
  }
}


==> anc/figures/source/padding_sweep_digitization.json <==
{
  "status": "digitized approximate plot coordinates; not raw experiment measurements",
  "source_raster": "padding_sweep_original_rgb.png",
  "source_sha256": "95cb78c156a176b8b734bb219ccb963aeff5e5add781271b2c8901bc719301de",
  "source_raster_size_px": [
    380,
    480
  ],
  "source_original_pdf": "padding_sweep_original.pdf",
  "calibration": {
    "x_labeled_grid_centers_px_value": [
      [
        76,
        0.22
      ],
      [
        146,
        0.24
      ],
      [
        216,
        0.26
      ],
      [
        286,
        0.28
      ],
      [
        357,
        0.3
      ]
    ],
    "y_labeled_grid_centers_px_value": [
      [
        87,
        0.5
      ],
      [
        174,
        0.4
      ],
      [
        262,
        0.3
      ],
      [
        350,
        0.2
      ]
    ],
    "x_linear_pixel_to_value": {
      "slope": 0.00028489797243551253,
      "intercept": 0.19840505835944214
    },
    "y_linear_pixel_to_value": {
      "slope": -0.0011402419601240354,
      "intercept": 0.5988578077970703
    }
  },
  "method": "Black solid-diamond centers from distance-transform maxima (radius 5 px) within the lower-right plot region; all eleven observed markers retained, including the two close top markers. Least-squares affine axis calibration uses labeled grid-line centers only; no curve fitting. Connect consecutive observed marker centers.",
  "source_pixel_allowance_plus_minus": 2,
  "coordinate_allowance_plus_minus": {
    "clip": 0.0005697959448710251,
    "sscd": 0.0022804839202480707
  },
  "uncertainty_scope": "Digitization precision only, not statistical uncertainty or confidence intervals. Do not use these estimates in numerical tables or quantitative comparisons.",
  "parameter_labels": "Only endpoints lambda_p=1 (top) and lambda_p=0 (bottom) are supported by the source caption; intermediate settings and the fixed sigma are not specified or inferred.",
  "points": [
    {
      "order_decreasing_lambda_p": 0,
      "pixel_center": [
        344,
        130
      ],
      "clip_estimate": 0.29640996087725846,
      "sscd_estimate": 0.4506263529809457,
      "lambda_p": 1
    },
    {
      "order_decreasing_lambda_p": 1,
      "pixel_center": [
        343,
        136
      ],
      "clip_estimate": 0.29612506290482293,
      "sscd_estimate": 0.44378490122020153,
      "lambda_p": null
    },
    {
      "order_decreasing_lambda_p": 2,
      "pixel_center": [
        341,
        148
      ],
      "clip_estimate": 0.29555526695995193,
      "sscd_estimate": 0.43010199769871305,
      "lambda_p": null
    },
    {
      "order_decreasing_lambda_p": 3,
      "pixel_center": [
        337,
        167
      ],
      "clip_estimate": 0.2944156750702099,
      "sscd_estimate": 0.4084374004563564,
      "lambda_p": null
    },
    {
      "order_decreasing_lambda_p": 4,
      "pixel_center": [
        329,
        191
      ],
      "clip_estimate": 0.2921364912907258,
      "sscd_estimate": 0.3810715934133796,
      "lambda_p": null
    },
    {
      "order_decreasing_lambda_p": 5,
      "pixel_center": [
        321,
        222
      ],
      "clip_estimate": 0.28985730751124167,
      "sscd_estimate": 0.34572409264953446,
      "lambda_p": null
    },
    {
      "order_decreasing_lambda_p": 6,
      "pixel_center": [
        313,
        257
      ],
      "clip_estimate": 0.28757812373175756,
      "sscd_estimate": 0.30581562404519325,
      "lambda_p": null
    },
    {
      "order_decreasing_lambda_p": 7,
      "pixel_center": [
        297,
        284
      ],
      "clip_estimate": 0.28301975617278935,
      "sscd_estimate": 0.27502909112184426,
      "lambda_p": null
    },
    {
      "order_decreasing_lambda_p": 8,
      "pixel_center": [
        280,
        307
      ],
      "clip_estimate": 0.27817649064138567,
      "sscd_estimate": 0.24880352603899147,
      "lambda_p": null
    },
    {
      "order_decreasing_lambda_p": 9,
      "pixel_center": [
        262,
        326
      ],
      "clip_estimate": 0.27304832713754645,
      "sscd_estimate": 0.22713892879663478,
      "lambda_p": null
    },
    {
      "order_decreasing_lambda_p": 10,
      "pixel_center": [
        240,
        344
      ],
      "clip_estimate": 0.26678057174396513,
      "sscd_estimate": 0.20661457351440216,
      "lambda_p": 0
    }
  ]
}


==> anc/theory/transport_lp_crosscheck.json <==
{
  "scope": "Synthetic operator and LP checks; not trained-model evidence.",
  "cases": 36,
  "largest_absolute_error": 1.3411886878866852e-10,
  "results": [
    {
      "sigma": 1,
      "content_length": 4,
      "gain": 1,
      "absolute_error": 4.163336342344337e-17
    },
    {
      "sigma": 1,
      "content_length": 4,
      "gain": 2,
      "absolute_error": 7.320533068622126e-16
    },
    {
      "sigma": 1,
      "content_length": 4,
      "gain": 3,
      "absolute_error": 3.0531133177191805e-16
    },
    {
      "sigma": 1,
      "content_length": 12,
      "gain": 1,
      "absolute_error": 2.983724378680108e-16
    },
    {
      "sigma": 1,
      "content_length": 12,
      "gain": 2,
      "absolute_error": 2.42861286636753e-16
    },
    {
      "sigma": 1,
      "content_length": 12,
      "gain": 3,
      "absolute_error": 1.1102230246251565e-15
    },
    {
      "sigma": 1,
      "content_length": 20,
      "gain": 1,
      "absolute_error": 3.0531133177191805e-16
    },
    {
      "sigma": 1,
      "content_length": 20,
      "gain": 2,
      "absolute_error": 1.304512053934559e-15
    },
    {
      "sigma": 1,
      "content_length": 20,
      "gain": 3,
      "absolute_error": 3.608224830031759e-16
    },
    {
      "sigma": 4,
      "content_length": 4,
      "gain": 1,
      "absolute_error": 1.942890293094024e-16
    },
    {
      "sigma": 4,
      "content_length": 4,
      "gain": 2,
      "absolute_error": 6.135609381674456e-12
    },
    {
      "sigma": 4,
      "content_length": 4,
      "gain": 3,
      "absolute_error": 2.3592239273284576e-16
    },
    {
      "sigma": 4,
      "content_length": 12,
      "gain": 1,
      "absolute_error": 2.0539125955565396e-15
    },
    {
      "sigma": 4,
      "content_length": 12,
      "gain": 2,
      "absolute_error": 3.8163916471489756e-16
    },
    {
      "sigma": 4,
      "content_length": 12,
      "gain": 3,
      "absolute_error": 7.771561172376096e-16
    },
    {
      "sigma": 4,
      "content_length": 20,
      "gain": 1,
      "absolute_error": 4.85722573273506e-16
    },
    {
      "sigma": 4,
      "content_length": 20,
      "gain": 2,
      "absolute_error": 2.2898349882893854e-16
    },
    {
      "sigma": 4,
      "content_length": 20,
      "gain": 3,
      "absolute_error": 1.3411886878866852e-10
    },
    {
      "sigma": 10,
      "content_length": 4,
      "gain": 1,
      "absolute_error": 6.938893903907228e-16
    },
    {
      "sigma": 10,
      "content_length": 4,
      "gain": 2,
      "absolute_error": 8.36136715420821e-16
    },
    {
      "sigma": 10,
      "content_length": 4,
      "gain": 3,
      "absolute_error": 2.727852665973529e-16
    },
    {
      "sigma": 10,
      "content_length": 12,
      "gain": 1,
      "absolute_error": 3.209238430557093e-16
    },
    {
      "sigma": 10,
      "content_length": 12,
      "gain": 2,
      "absolute_error": 2.0296264668928643e-16
    },
    {
      "sigma": 10,
      "content_length": 12,
      "gain": 3,
      "absolute_error": 1.1726730697603216e-15
    },
    {
      "sigma": 10,
      "content_length": 20,
      "gain": 1,
      "absolute_error": 9.020562075079397e-17
    },
    {
      "sigma": 10,
      "content_length": 20,
      "gain": 2,
      "absolute_error": 1.4432899320127035e-15
    },
    {
      "sigma": 10,
      "content_length": 20,
      "gain": 3,
      "absolute_error": 9.992007221626409e-16
    },
    {
      "sigma": 100,
      "content_length": 4,
      "gain": 1,
      "absolute_error": 1.9914625504213745e-15
    },
    {
      "sigma": 100,
      "content_length": 4,
      "gain": 2,
      "absolute_error": 1.6653345369377348e-16
    },
    {
      "sigma": 100,
      "content_length": 4,
      "gain": 3,
      "absolute_error": 1.1102230246251565e-15
    },
    {
      "sigma": 100,
      "content_length": 12,
      "gain": 1,
      "absolute_error": 8.326672684688674e-17
    },
    {
      "sigma": 100,
      "content_length": 12,
      "gain": 2,
      "absolute_error": 4.3021142204224816e-16
    },
    {
      "sigma": 100,
      "content_length": 12,
      "gain": 3,
      "absolute_error": 1.6653345369377348e-16
    },
    {
      "sigma": 100,
      "content_length": 20,
      "gain": 1,
      "absolute_error": 7.494005416219807e-16
    },
    {
      "sigma": 100,
      "content_length": 20,
      "gain": 2,
      "absolute_error": 8.604228440844963e-16
    },
    {
      "sigma": 100,
      "content_length": 20,
      "gain": 3,
      "absolute_error": 2.123301534595612e-15
    }
  ]
}


==> anc/theory/transport_lp_crosscheck.py <==
"""Independent LP verification of the finite-row coherence bound; no model data."""
from pathlib import Path
import json
import numpy as np
from scipy.optimize import linprog
from transport_math_checks import reflected_matrix, weighted

rng = np.random.default_rng(8525)
n = 77
differences = np.eye(n, k=1)[:-1] - np.eye(n)[:-1]
inequalities = np.vstack([differences, -differences])
results = []
for sigma in (1, 4, 10, 100):
    G = reflected_matrix(sigma)
    for m in (4, 12, 20):
        for gain in (1, 2, 3):
            p = rng.dirichlet(np.full(n, .4))
            t = weighted(G, m, gain) @ p
            mass = t.sum()
            edge_bounds = rng.uniform(.005, .08, n - 1)
            edge_bounds[m] = .3
            mean = 1.
            cumulative = np.cumsum(t - mass * p)[:-1]
            lower = mass * mean - np.sum(edge_bounds * np.abs(cumulative))
            solution = linprog(t, A_ub=inequalities,
                              b_ub=np.r_[edge_bounds, edge_bounds],
                              A_eq=p[None, :], b_eq=[mean],
                              bounds=[(None, None)] * n, method='highs')
            assert solution.success, solution.message
            error = abs(solution.fun - lower)
            assert error < 1e-8, (sigma, m, gain, error)
            results.append({'sigma': sigma, 'content_length': m,
                            'gain': gain, 'absolute_error': float(error)})
out = {'scope': 'Synthetic operator and LP checks; not trained-model evidence.',
       'cases': len(results),
       'largest_absolute_error': max(x['absolute_error'] for x in results),
       'results': results}
Path(__file__).with_suffix('.json').write_text(json.dumps(out, indent=2) + '\n')
print(json.dumps({k: v for k, v in out.items() if k != 'results'}))


==> anc/theory/transport_math_checks.json <==
{
  "scope": "Synthetic finite-kernel/value algebra checks only; not trained-model evidence.",
  "random_cases": 2000,
  "largest_bound_violation": 0.0,
  "examples": [
    {
      "sigma": 4,
      "content_length": 4,
      "selected_donor": 2,
      "total_mass": 1.42078200391858,
      "transport_cost": 5.552212058470288,
      "max_coherence_ratio": 0.07578637117734859,
      "original_set_retention": 0.3784941845812547,
      "max_nonstart_column_mass": 1.5539713463453186,
      "kappa": 0.18807717467488516,
      "eta": 0.17224928634460107,
      "sufficient_concentration_threshold": 0.35576044590957995
    },
    {
      "sigma": 4,
      "content_length": 8,
      "selected_donor": 2,
      "total_mass": 1.9164699466925188,
      "transport_cost": 8.437201397897754,
      "max_coherence_ratio": 0.10862250448601002,
      "original_set_retention": 0.3784941845812547,
      "max_nonstart_column_mass": 2.09376891623844,
      "kappa": 0.18807717467488516,
      "eta": 0.17224928634460107,
      "sufficient_concentration_threshold": 0.35576044590957995
    },
    {
      "sigma": 4,
      "content_length": 12,
      "selected_donor": 3,
      "total_mass": 1.9909090911131022,
      "transport_cost": 8.586933516507022,
      "max_coherence_ratio": 0.11539731723882991,
      "original_set_retention": 0.3234309724403699,
      "max_nonstart_column_mass": 2.189282897919912,
      "kappa": 0.16050584045715494,
      "eta": 0.17224928634460107,
      "sufficient_concentration_threshold": 0.33659304819408653
    },
    {
      "sigma": 4,
      "content_length": 20,
      "selected_donor": 3,
      "total_mass": 2.0203921815141914,
      "transport_cost": 8.62709255128919,
      "max_coherence_ratio": 0.11827764399742172,
      "original_set_retention": 0.3234309724403699,
      "max_nonstart_column_mass": 2.193669002154567,
      "kappa": 0.16050584045715494,
      "eta": 0.17224928634460107,
      "sufficient_concentration_threshold": 0.33659304819408653
    },
    {
      "sigma": 100,
      "content_length": 4,
      "selected_donor": 2,
      "total_mass": 0.32216635463404203,
      "transport_cost": 1.523926664914731,
      "max_coherence_ratio": -0.4447941367335318,
      "original_set_retention": 0.05738367859252741,
      "max_nonstart_column_mass": 0.333287291584722,
      "kappa": 0.027290240218769135,
      "eta": 0.027286147399028376,
      "sufficient_concentration_threshold": 0.054572741510844285
    },
    {
      "sigma": 100,
      "content_length": 8,
      "selected_donor": 2,
      "total_mass": 0.518364400332301,
      "transport_cost": 2.3398367300375735,
      "max_coherence_ratio": -0.2058415416275497,
      "original_set_retention": 0.05738367859252741,
      "max_nonstart_column_mass": 0.5403183091715321,
      "kappa": 0.027290240218769135,
      "eta": 0.027286147399028376,
      "sufficient_concentration_threshold": 0.054572741510844285
    },
    {
      "sigma": 100,
      "content_length": 12,
      "selected_donor": 2,
      "total_mass": 0.7139692528544259,
      "transport_cost": 4.111531646235711,
      "max_coherence_ratio": -0.06956793033745656,
      "original_set_retention": 0.05738367859252741,
      "max_nonstart_column_mass": 0.7466902232293041,
      "kappa": 0.027290240218769135,
      "eta": 0.027286147399028376,
      "sufficient_concentration_threshold": 0.054572741510844285
    },
    {
      "sigma": 100,
      "content_length": 20,
      "selected_donor": 10,
      "total_mass": 1.098481787776442,
      "transport_cost": 6.449812884726177,
      "max_coherence_ratio": 0.015268937182605241,
      "original_set_retention": 0.056951176761611336,
      "max_nonstart_column_mass": 1.156154644120885,
      "kappa": 0.02707367725292804,
      "eta": 0.02718130816153038,
      "sufficient_concentration_threshold": 0.054350916645976806
    }
  ]
}

==> anc/theory/transport_math_checks.py <==
"""Synthetic finite-operator algebra checks only; no trained-model experiments."""
from pathlib import Path
import json
import numpy as np


def reflected_matrix(sigma):
    n = 76
    radius = min(int(3 * sigma + .5), 37)
    offsets = np.arange(-radius, radius + 1)
    kernel = np.exp(-.5 * (offsets / sigma) ** 2)
    kernel /= kernel.sum()
    matrix = np.zeros((77, 77))
    matrix[0, 0] = 1
    for recipient in range(n):
        for offset, weight in zip(offsets, kernel):
            donor = recipient + offset
            if donor < 0:
                donor = -donor
            elif donor >= n:
                donor = 2 * (n - 1) - donor
            matrix[recipient + 1, donor + 1] += weight
    return matrix


def weighted(matrix, content_length, gain):
    weights = np.full(77, .1)
    weights[0] = weights[content_length + 1] = 1
    weights[1:content_length + 1] = gain
    return weights[:, None] * matrix


def quantities(p, matrix, content_length, gain):
    b = weighted(matrix, content_length, gain) @ p
    mass = b.sum()
    tau = np.abs(np.cumsum(mass * p - b)[:-1]).sum()
    return b, mass, tau


def run():
    rng = np.random.default_rng(8501)
    worst_violation = 0.
    cases = 0
    examples = []
    for sigma in (1, 4, 10, 100):
        matrix = reflected_matrix(sigma)
        for _ in range(500):
            m = int(rng.integers(1, 76))
            gain = rng.uniform(1, 12)
            p = rng.dirichlet(np.full(77, .3))
            b, mass, tau = quantities(p, matrix, m, gain)
            s = np.cumsum(rng.uniform(-.2, .2, 77))
            s += rng.uniform(.01, 1) - p @ s
            mean = p @ s
            lipschitz = np.abs(np.diff(s)).max()
            lower = mass - lipschitz * tau / mean
            actual = (b @ s) / mean
            worst_violation = max(worst_violation, lower - actual)
            assert actual + 1e-11 >= lower
            cumulative_mismatch = np.cumsum(mass * p - b)[:-1]
            extremizer = np.r_[0., np.cumsum(-.01 * np.sign(cumulative_mismatch))]
            extremizer += 1 - p @ extremizer
            assert np.isclose(p @ extremizer, 1)
            assert np.isclose(b @ extremizer, mass - .01 * tau)
            edge_budgets = rng.uniform(0, .2, 76)
            heterogeneous_extremizer = np.r_[
                0., np.cumsum(-edge_budgets * np.sign(cumulative_mismatch))
            ]
            heterogeneous_extremizer += 1 - p @ heterogeneous_extremizer
            assert np.isclose(
                b @ heterogeneous_extremizer,
                mass - edge_budgets @ np.abs(cumulative_mismatch),
            )
            x = matrix @ p
            y = x.copy()
            x[:1] = 0
            x[m + 1:] = 0
            y[1:m + 1] = 0
            y[m + 2:] *= .1
            A, B = x.sum(), y.sum()
            Fp = np.cumsum(p)[:-1]
            u = A * Fp - np.cumsum(x)[:-1]
            v = B * Fp - np.cumsum(y)[:-1]
            assert np.isclose(mass, gain * A + B)
            assert np.isclose(tau, np.abs(gain * u + v).sum())
            indices = np.arange(77)
            donor_masses = weighted(matrix, m, gain).sum(0)
            donor_cost = (
                weighted(matrix, m, gain)
                * np.abs(indices[:, None] - indices[None, :])
            ).sum(0)
            donor_tilt = np.abs(np.cumsum(mass * p - p * donor_masses)[:-1]).sum()
            assert tau <= p @ donor_cost + donor_tilt + 1e-10
            cases += 1
        if sigma not in (4, 100):
            continue
        for m in (4, 8, 12, 20):
            candidates = []
            for donor in range(1, m + 1):
                p = np.full(77, .1 / 77)
                p[donor] += .9
                b, mass, tau = quantities(p, matrix, m, 2)
                budget = (mass - 1) / tau
                kappa = matrix[donor, donor]
                eta = np.delete(matrix[donor], donor).max()
                threshold = 2 * eta / (1 - 2 * kappa + 2 * eta)
                candidates.append(dict(
                    sigma=sigma, content_length=m, selected_donor=donor,
                    total_mass=float(mass), transport_cost=float(tau),
                    max_coherence_ratio=float(budget),
                    original_set_retention=float(b[donor] / p[donor]),
                    max_nonstart_column_mass=float(weighted(matrix, m, 2).sum(0)[1:].max()),
                    kappa=float(kappa), eta=float(eta),
                    sufficient_concentration_threshold=float(threshold),
                ))
            examples.append(max(candidates, key=lambda row: row['max_coherence_ratio']))
    return dict(
        scope='Synthetic finite-kernel/value algebra checks only; not trained-model evidence.',
        random_cases=cases,
        largest_bound_violation=worst_violation,
        examples=examples,
    )


if __name__ == '__main__':
    result = run()
    Path(__file__).with_suffix('.json').write_text(json.dumps(result, indent=2))
    print(json.dumps(result, indent=2))


==> anc/theory/verification.json <==
{
  "independent_reflection_constructions": {
    "cases": 100,
    "max_abs_error": 4.440892098500626e-16
  },
  "interior_bound": {
    "cases": 1200,
    "gain_window_cases": 1200,
    "max_violation": 4.440892098500626e-16
  },
  "full_row_exact_gain_condition": {
    "cases": 2000,
    "feasible_cases": 296
  },
  "scope_counterexamples": {
    "cases": 4,
    "passed": true,
    "cases_described": [
      "isolated useful feature can be damaged",
      "uniform row can be amplified everywhere",
      "reflection need not preserve row mass",
      "background inflow can reverse a component-level reduction"
    ]
  },
  "kernels": [
    {
      "sigma": 1.0,
      "radius": 3,
      "center_weight": 0.3990502796524549,
      "mean_displacement": 0.7266930782933491,
      "reinforced_singleton_retention_interior": 0.7981005593049098,
      "column_sum_min": 0.6995251398262273,
      "column_sum_max": 1.2420362293761142
    },
    {
      "sigma": 4.0,
      "radius": 12,
      "center_weight": 0.09990835810495224,
      "mean_displacement": 3.1566919729687544,
      "reinforced_singleton_retention_interior": 0.1998167162099045,
      "column_sum_min": 0.549954179052476,
      "column_sum_max": 1.0968345010772838
    },
    {
      "sigma": 10.0,
      "radius": 30,
      "center_weight": 0.03998534457652936,
      "mean_displacement": 7.914295963568747,
      "reinforced_singleton_retention_interior": 0.07997068915305872,
      "column_sum_min": 0.5199926722882646,
      "column_sum_max": 1.039785916838466
    },
    {
      "sigma": 100.0,
      "radius": 37,
      "center_weight": 0.013646484621390958,
      "mean_displacement": 18.528060512788777,
      "reinforced_singleton_retention_interior": 0.027292969242781916,
      "column_sum_min": 0.5068232423106953,
      "column_sum_max": 1.0136458023142174
    }
  ],
  "scope": "Float64 CPU operator checks and synthetic witnesses only. No trained-model measurement of local value coherence, trigger localization, downstream semantics, or memorization is inferred."
}

==> anc/theory/verify_foca_theory.py <==
"""CPU verification of FoCA's conditional attention analysis (not model evidence).

Two independent constructions of the recorded reflected Gaussian are compared.
No synthetic test in this file is a diffusion experiment or an assumption audit
on model activations. Run with Python + NumPy; writes verification.json next to this script.
"""
from pathlib import Path
import json
import numpy as np

rng = np.random.default_rng(20260922)
checks = {}

def kernel(sigma, n=76):
    size = 2 * int(3 * sigma + .5) + 1
    if size > n:
        size = max(1, n if n % 2 else n - 1)
    r = size // 2
    offsets = np.arange(-r, r + 1)
    g = np.exp(-.5 * (offsets / sigma) ** 2)
    return offsets, g / g.sum()

def matrix(sigma, n=76):
    offsets, g = kernel(sigma, n)
    G = np.zeros((n, n))
    for j in range(n):
        for offset, weight in zip(offsets, g):
            i = j + int(offset)
            if i < 0:
                i = -i
            elif i >= n:
                i = 2 * (n - 1) - i
            G[j, i] += weight
    return G

worst = 0.0
kernel_rows = []
for sigma in (1., 4., 10., 100.):
    offsets, g = kernel(sigma)
    G = matrix(sigma)
    for _ in range(25):
        a = rng.random(76)
        ref = np.convolve(np.pad(a, (len(g)//2,)*2, mode='reflect'), g, mode='valid')
        worst = max(worst, float(np.max(np.abs(G @ a - ref))))
        assert np.allclose(G @ a, ref, atol=1e-13)
    assert np.allclose(G @ np.ones(76), 1)
    kernel_rows.append(dict(sigma=sigma, radius=len(g)//2,
                           center_weight=float(g[len(g)//2]),
                           mean_displacement=float(g @ np.abs(offsets)),
                           reinforced_singleton_retention_interior=float(2*g[len(g)//2]),
                           column_sum_min=float(G.sum(0).min()),
                           column_sum_max=float(G.sum(0).max())))
checks['independent_reflection_constructions'] = dict(cases=100, max_abs_error=worst)

# The interior theorem, including alpha and a localized, shared value residual.
interior_cases = 0
window_cases = 0
max_violation = 0.
for sigma in (1., 2., 4.):
    G = matrix(sigma)
    offsets, g = kernel(sigma)
    radius = len(g)//2
    mu = float(g @ np.abs(offsets))
    C = np.arange(1, 70)  # local coordinates of smoothing span
    for q in (1, 2, 3, 5):
        T = np.arange(35, 35+q)
        assert T.min()-radius > 0 and T.max()+radius < 75
        assert set(range(T.min()-radius, T.max()+radius+1)) <= set(C)
        kappa = float(G[np.ix_(T,T)].sum(0).max())
        assert kappa <= min(1., q*g[len(g)//2]) + 1e-12
        for _ in range(100):
            a = np.zeros(76)
            a[T] = rng.dirichlet(np.ones(q)) * rng.uniform(.01, 1.)
            c = a.sum()
            s = np.cumsum(rng.uniform(-.01, .01, 76))
            s += 1 - s[T].min()
            L = float(np.max(np.abs(np.diff(s))))
            eps = L * mu / s[T].min()
            S = float(a @ s)
            alpha = float(rng.uniform(.01, 1.))
            lam = float(rng.uniform(1, 4))
            b = (1-alpha)*a + alpha*lam*(G@a)
            lower = (1-alpha+alpha*lam*(1-eps))*S
            upper = (1-alpha+alpha*lam*kappa)*c
            max_violation = max(max_violation, lower-b@s, b[T].sum()-upper)
            assert b @ s >= lower - 1e-12
            assert b[T].sum() <= upper + 1e-12
            # Independent value-vector reconstruction: shared residual on T.
            V = np.stack([s, np.isin(np.arange(76), T).astype(float)], axis=1)
            assert np.isclose((b @ V)[1], b[T].sum())
            interior_cases += 1
            if eps + kappa < 1:
                lam = .5 * (1/(1-eps) + 1/kappa)
                b = (1-alpha)*a + alpha*lam*(G@a)
                assert b@s >= S - 1e-12
                assert b[T].sum() < c
                window_cases += 1
checks['interior_bound'] = dict(cases=interior_cases, gain_window_cases=window_cases,
                               max_violation=max_violation)

# General full-row gain condition: includes boundaries, SOS, EOS and padding.
full_cases = feasible = 0
for sigma in (1., 4., 10., 100.):
    G = np.zeros((77,77)); G[0,0] = 1; G[1:,1:] = matrix(sigma)
    for _ in range(500):
        a = rng.dirichlet(np.full(77, .2))
        eos = int(rng.integers(3,76))
        C = np.arange(1,eos)
        T = rng.choice(C, size=min(2,len(C)), replace=False)
        s = rng.normal(.5,1.,77)
        base_s = float(a@s)
        b = G@a
        sc = float(b[C]@s[C])
        weights = np.ones(77); weights[eos+1:] = .1
        weights[C] = 0
        sr = float((weights*b)@s)
        R = float(a[T].sum()); Q = float(b[T].sum())
        if base_s > 0 and sc > 0 and Q > 0:
            lo = max(1.,(base_s-sr)/sc)
            hi = R/Q
            if lo < hi:
                lam = .5*(lo+hi)
                alpha = float(rng.uniform(.001,1.))
                weights[C] = lam
                bhat = (1-alpha)*a + alpha*weights*b
                assert bhat@s >= base_s - 1e-12
                assert bhat[T].sum() < R + 1e-12
                feasible += 1
        full_cases += 1
checks['full_row_exact_gain_condition'] = dict(cases=full_cases, feasible_cases=feasible)

# Counterexamples audit the necessity/scope of the assumptions.
G = matrix(1)
a = np.zeros(76); a[35]=1
s = a.copy()  # useful information itself is isolated
assert 2*(G@a)@s < a@s
flat = np.ones(76)/76
assert np.allclose(2*(G@flat),2*flat)  # concentration is essential
edge = np.zeros(76); edge[0]=1
assert not np.isclose((G@edge).sum(),1)  # normalized kernel != mass preservation
# Localized component drops but other donors can increase the complete row on T.
a = np.zeros(76); a[35]=.01; a[34]=.99
assert 2*(G@a)[35] > a[35]
checks['scope_counterexamples'] = dict(cases=4,passed=True,
    cases_described=['isolated useful feature can be damaged',
                     'uniform row can be amplified everywhere',
                     'reflection need not preserve row mass',
                     'background inflow can reverse a component-level reduction'])
checks['kernels'] = kernel_rows
checks['scope'] = ('Float64 CPU operator checks and synthetic witnesses only. '
                   'No trained-model measurement of local value coherence, trigger '
                   'localization, downstream semantics, or memorization is inferred.')
out = Path(__file__).with_name('verification.json')
out.parent.mkdir(parents=True, exist_ok=True)
out.write_text(json.dumps(checks, indent=2), encoding='utf-8')
print(json.dumps(checks, indent=2))

